GM2Calc: Precise MSSM prediction for $(g - 2)$ of the muon

We present GM2Calc, a public C++ program for the calculation of MSSM contributions to the anomalous magnetic moment of the muon, $(g-2)_\mu$. The code computes $(g-2)_\mu$ precisely, by taking into account the latest two-loop corrections and by performing the calculation in a physical on-shell renormalization scheme. In particular the program includes a $\tan\beta$ resummation so that it is valid for arbitrarily high values of $\tan\beta$, as well as fermion/sfermion-loop corrections which lead to non-decoupling effects from heavy squarks. GM2Calc can be run with a standard SLHA input file, internally converting the input into on-shell parameters. Alternatively, input parameters may be specified directly in this on-shell scheme. In both cases the input file allows one to switch on/off individual contributions to study their relative impact. This paper also provides typical usage examples not only in conjunction with spectrum generators and plotting programs but also as C++ subroutines linked to other programs.

==> listings/scan-infinity.sh <==
input_file=BM1-1504.05500_2L_resummed.in

amu_for_tanbeta() {
    { cat "$input_file";
      cat <<EOF
Block GM2CalcInput
     3     $tb              # tan(beta) DR-bar at Q [1L]
Block GM2CalcConfig
     0     0                # minimal output
EOF
    } | bin/gm2calc.x --gm2calc-input-file=-
}

uncertainty_for_tanbeta() {
    { cat "$input_file";
      cat <<EOF
Block GM2CalcInput
     3     $tb              # tan(beta) DR-bar at Q [1L]
Block GM2CalcConfig
     0     0                # minimal output
     5     1                # calculate uncertainty
EOF
    } | bin/gm2calc.x --gm2calc-input-file=-
}

tb_start=2
tb_stop=10000000000
tb_nsteps=60

printf "# input file: ${input_file}\n"
printf "# %28s %16s %16s\n" "tan(beta)" "amu(2L)" "uncertainty"

for step in $(seq 0 $tb_nsteps); do
    tb=$(cat <<EOF | bc -l
scale=16
e(l($tb_start) + (l($tb_stop) - l($tb_start)) * $step / $tb_nsteps)
EOF
         )
    printf "%30s %16s %16s\n" "$tb" "$(amu_for_tanbeta $tb)" \
           "$(uncertainty_for_tanbeta $tb)"
done 

